Extending Basic Block Versioning with Typed Object Shapes

Typical JavaScript (JS) programs feature a large number of object property accesses. Hence, fast property reads and writes are crucial for good performance. Unfortunately, many (often redundant) dynamic checks are implied in each property access and the semantic complexity of JS makes it difficult to optimize away these tests through program analysis. We introduce two techniques to effectively eliminate a large proportion of dynamic checks related to object property accesses. Typed shapes enable code specialization based on object property types without potentially complex and expensive analyses. Shape propagation allows the elimination of redundant shape checks in inline caches. These two techniques combine particularly well with Basic Block Versioning (BBV), but should be easily adaptable to tracing Just-In-Time (JIT) compilers and method JITs with type feedback. To assess the effectiveness of the techniques presented, we have implemented them in Higgs, a type-specializing JIT compiler for JS. The techniques are compared to a baseline using polymorphic Inline Caches (PICs), as well as commercial JS implementations. Empirical results show that across the 26 benchmarks tested, these techniques eliminate on average 48% of type tests, reduce code size by 17% and reduce execution time by 25%. On several benchmarks, Higgs performs better than current production JS virtual machines

==> scripts/gentables.py <==
#!/usr/bin/env python

import csv
import math
import numbers
import os

DATA_DIR="data/"
TABLE_DIR="tables/"
STAT_DIR="stats/"

# Read a CSV file into a list of rows
def readCSV(fileName):

    inFile = open(fileName, 'r')
    reader = csv.reader(inFile, delimiter=',', quotechar='"', quoting=csv.QUOTE_MINIMAL)

    rows = []
    for row in reader:
        rows += [row]

    inFile.close()

    return rows

# Transpose a table
def transpTbl(tbl):

    numRows = len(tbl)
    numCols = len(tbl[0])

    newTbl = [0] * numCols

    for rowIdx, row in enumerate(tbl):

        for colIdx, cell in enumerate(row):

            assert (colIdx <= len(newTbl))

            if newTbl[colIdx] == 0:
                newTbl[colIdx] = [ '' ] * numRows

            newTbl[colIdx][rowIdx] = cell

    return newTbl

# Grab a column by index or name string
def grabCol(tbl, index, newName=None):

    # If the index is a column name
    if isinstance(index, str):
        row0 = tbl[0]
        for idx,name in enumerate(row0):
            if name == index:
                index = idx
                break
        if isinstance(index, str):
            raise Exception("name not found: \"%s\"" % index)

    # Extract the first column
    newTbl = []
    for row in tbl:
        row = row[index:index+1]
        newTbl += [row]

    # If a new column name was specified
    if newName:
        newTbl[0][0] = newName

    return newTbl

# Computes the geometric mean of a list of values
def geoMean(numList):
    prod = 1
    for val in numList:
        if val != 0:
            prod *= val
    return prod ** (1.0/len(numList))

# Computes the arithmetic mean of a list of values
def arithMean(numList):
    sum = 0.0
    for val in numList:
        sum += val
    return sum / len(numList)

# Compute the geometric mean of all values in a table
def tblMean(tbl, kind='geo'):

    numList = []

    for row in tbl:
        for cell in row:
            try:
                numList += [float(cell)]
            except:
                pass

    if kind == 'geo':
        return geoMean(numList)
    else:
        return arithMean(numList)

# Generate a single-row table of column mean values
def genColMeans(tbl, kind='geo'):

    row = [kind + ' mean']

    for idx in xrange(1, len(tbl[0])):

        col = grabCol(tbl, idx)
        mean = tblMean(col, kind)
        row += [mean]

    return [row]

# Compute the sum of all values in a table
def tblSum(tbl):

    sumVal = 0

    for row in tbl:
        for cell in row:
            try:
                sumVal += float(cell)
            except:
                pass

    return sumVal

# Compute the maximum value in a column
def colMax(data, names=None):

    assert (names == None or len(data) == len(names))

    maxVal = float("-inf")
    maxName = None

    for rowIdx in range(0, len(data)):

        assert (len(data[rowIdx]) == 1)

        try:
            val = float(data[rowIdx][0])
            if val > maxVal:
                maxVal = val
                if names:
                    maxName = names[rowIdx][0]
        except:
            pass

    return maxVal, maxName

# Compute the minimum value in a column
def colMin(data, names=None):

    assert (names == None or len(data) == len(names))

    minVal = float("inf")
    minName = None

    for rowIdx in range(0, len(data)):

        assert (len(data[rowIdx]) == 1)

        try:
            val = float(data[rowIdx][0])
            if val < minVal:
                minVal = val
                if names:
                    minName = names[rowIdx][0]
        except:
            pass

    return minVal, minName

# Count the number of values above 100 in a column
def colCount(col, fun):

    count = 0

    for row in col:

        assert (len(row) == 1)

        try:
            if fun(float(row[0])):
                count += 1
        except:
            pass

    return count

# Abbreviate the numbers in a table
def abbrevNums(tbl):

    newTbl = []

    for row in tbl:
        newRow = []

        for cell in row:

            try:

                num = float(cell)

                if num > 100e6:
                    cell = "%.0fM" % (num / 1e6)
                elif num > 10e6:
                    cell = "%.1fM" % (num / 1e6)
                elif num > 1e6:
                    cell = "%.2fM" % (num / 1e6)

                elif num > 100e3:
                    cell = "%.0fK" % (num / 1e3)
                elif num > 10e3:
                    cell = "%.1fK" % (num / 1e3)
                elif num > 1e3:
                    cell = "%.2fK" % (num / 1e3)

                elif num > 100:
                    cell = "%.0f" % (num)
                elif num > 10:
                    cell = "%.1f" % (num)
                else:
                    cell = "%.2f" % (num)

            except:
                pass

            newRow += [cell]

        newTbl += [newRow]

    return newTbl

# Generate the sum of two tables
def genSumTbl(tblA, tblB):

    newTbl = []

    for rowIdx, row in enumerate(tblA):

        newRow = []

        for cellIdx, cell in enumerate(row):

            try:
                valA = float(cell)
                valB = float(tblB[rowIdx][cellIdx])
                newRow += [valA + valB]
            except:
                newRow += [cell]

        newTbl += [newRow]

    return newTbl

# Generate the difference of two tables
def genDiffTbl(tblA, tblB):

    newTbl = []

    for rowIdx, row in enumerate(tblA):

        newRow = []

        for cellIdx, cell in enumerate(row):

            try:
                valA = float(cell)
                valB = float(tblB[rowIdx][cellIdx])
                newRow += [valA - valB]
            except:
                newRow += [cell]

        newTbl += [newRow]

    return newTbl

# Generate relative numbers from absolute number columns
def genRelTbl(valTbl, defTbl):

    newTbl = []

    for rowIdx, row in enumerate(valTbl):

        newRow = []

        for cellIdx, cell in enumerate(row):

            try:
                val = float(cell)
                defV = float(defTbl[rowIdx][cellIdx])
                rel = 100 * val / defV
                newRow += [rel]
            except:
                newRow += [cell]

        newTbl += [newRow]

    return newTbl

# Concatenate tables horizontally
def catHorz(tbls):

    newTbl = []

    for row in tbls[0]:
        newTbl += [row[:]]

    for tbl in tbls[1:]:
        for rowIdx, row in enumerate(tbl):
            newTbl[rowIdx] += row

    return newTbl

# Vertically split a table into two
def splitTbl(tbl, numRows):

    tblUp = [tbl[0][:]]
    tblDn = [tbl[0][:]]

    for row in tbl[1:numRows]:
        tblUp += [row[:]]

    for row in tbl[numRows:]:
        tblDn += [row[:]]

    return [tblUp, tblDn]

# Generate latex from a table, as a list of rows
def genTexTbl(tbl, fileName):

    def escapeTex(str):
        return str.replace("_", "\\_")

    outFile = open(TABLE_DIR + fileName + '.tex', 'w')

    row0 = tbl[0]
    spec = "l"
    for cell in row0[1:]:
        spec += " | c"

    outFile.write("\\begin{tabular}{%s}\n" % (spec))
    outFile.write("\\hline\n")

    # For each row
    for rowIdx, row in enumerate(tbl):

        # If this is a mean values row
        rowName= tbl[rowIdx][0]
        if rowName.endswith('mean'):
            outFile.write("\\hline\n")

        # Output the row
        for cellIdx, cell in enumerate(row):

            cellStr = escapeTex(str(cell))
            outFile.write(cellStr)

            if cellIdx < len(row) - 1:
                outFile.write("&")

        outFile.write("\\\\\n")

        # If this is the header row
        if rowIdx == 0:
            outFile.write("\\hline\n")

    outFile.write("\\hline\n")
    outFile.write("\\end{tabular}\n")

    outFile.close()

# Generate a bar chart from a table, outputs a PDF file
# Each row corresponds to a group of several series
# Each column corresponds a series of values
def genBarChart(
    tbl,
    fileName,
    barColors=None,
    graphWidth=6.4,
    graphHeight=2.7,
    groupAngle='vertical',
    fontSize=7.5,
    drawLegend=True,
    logScale=False,
    yFormat='%g%%'
):
    import numpy as np
    import matplotlib.pyplot as plt
    import matplotlib.patches as mpatches
    from matplotlib.backends.backend_pdf import PdfPages
    from matplotlib.ticker import FormatStrFormatter

    numSeries = len(tbl[0]) -1
    numGroups = len(tbl) - 1

    # Default bar colors
    assert (numSeries <= 5)
    if barColors == None:
        if numSeries == 1:
            barColors = ['grey']
        else:
            barColors = ['1','0.75','0.5','0.25', '0.0']

    pp = PdfPages(TABLE_DIR + fileName + '.pdf')
    fig, ax = plt.subplots()

    # Set the figure size in inches
    fig.set_size_inches(graphWidth, graphHeight)

    # If the scale is logarithmic, use a logarithmic y axis
    if logScale:
        ax.set_yscale('log')

    # Bar handles, needed to draw the legend
    barHandles = []

    # Compute the group spacing and left/right padding
    if numGroups < 10:
        groupSpace = 1
        lPad = 0
        rPad = 1
    else:
        groupSpace = 2
        lPad = 1
        rPad = 1

    # For each series (column)
    for colIdx in xrange(1, len(tbl[0])):

        seriesName = tbl[0][colIdx]

        # Values in this series (column)
        values = [ float(row[colIdx]) for row in tbl[1:] ]

        # x locations for each bar in this series
        xpos = [ (numSeries+groupSpace) * i + colIdx for i in xrange(len(values)) ]

        # Plot the series of values
        rects = ax.bar(xpos, values, width=1, color=barColors[colIdx-1], log=logScale)
        barHandles += [rects[0]]

    # Set x axis limits
    ax.set_xlim([-lPad, (numSeries+groupSpace) * numGroups + rPad])

    # Group labels, below graph
    if numGroups > 1:
        groupLabels = [ row[0] for row in tbl[1:] ]
        groupLabels = [ s.replace('$\\\\ge$', '$\geq$') for s in groupLabels ]
        ax.set_xticks([ (numSeries+groupSpace) * (i) + 1 + float(numSeries)/2 for i in xrange(len(tbl)-1) ])
        ax.set_xticklabels(groupLabels, rotation=groupAngle, ha='center', fontsize=fontSize)
        plt.tick_params(axis='x', which='both', bottom='off', top='off', labelbottom='on')
    else:
        plt.tick_params(axis='x', which='both', bottom='off', top='off', labelbottom='off')

    # Adjust y ticks
    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(fontSize)

    # Set the format for the y labels
    ax.yaxis.set_major_formatter(FormatStrFormatter(yFormat))

    # Add grid lines for major y ticks
    plt.grid(axis='y', b=True, which='major')

    # Make sure everything is visible and tightly cropped
    plt.tight_layout(pad=0.1)

    # Draw the legend, if needed
    if drawLegend and numSeries > 1:
        barLabels = tbl[0][1:]
        plt.legend(barHandles, barLabels, bbox_to_anchor=(0, 1.02, 1, 0.102), loc=3, ncol=numSeries, mode="expand", borderaxespad=0., prop={'size':fontSize})
        top = 0.88
        plt.subplots_adjust(top=top)

    #plt.axhline(y=100, color='black')

    # Save the PDF output
    pp.savefig(dpi=300, bbox_inches='tight')
    pp.close()

# Generate a relative chart/table
def genRelChart(
    chartName,
    benchsCol,
    cfgNames,
    cfgCols,
    relToCols,
    meanKind='geo',
    sort='incr',
    **kwargs
):
    assert (len(cfgCols) == len(cfgNames))
    assert (len(relToCols) == len(cfgNames))

    # Columnss for each series/configuration
    tblCols = []

    # For each series/configuration
    for cfgIdx in xrange(0, len(cfgNames)):

        cfgName = cfgNames[cfgIdx]
        cfgCol = cfgCols[cfgIdx]
        relToCol = relToCols[cfgIdx]

        newCol = genRelTbl(cfgCol, relToCol)
        newCol[0][0] = cfgName
        tblCols += [newCol]

        cfgName = cfgName.lower()
        cfgName = cfgName.replace(" ", "_")
        cfgName = cfgName.replace("=", "")
        cfgName = cfgName.replace("\\", "")
        cfgName = cfgName.replace("$", "")

        # Compute mean, increase and decrease stats
        meanStat = tblMean(newCol, meanKind)
        decrStat = 100 - meanStat
        incrStat = -decrStat
        writeStat(chartName + "_mean_" + cfgName, '%.0f' % meanStat)
        writeStat(chartName + "_decr_" + cfgName, '%.0f' % decrStat)
        writeStat(chartName + "_incr_" + cfgName, '%.0f' % incrStat)

        # Compute the maximum value
        maxStat = colMax(newCol)[0]
        writeStat(chartName + "_max_" + cfgName, '%.0f' % maxStat)

        # Compute the minimum and biggest decrease stats
        minStat = colMin(newCol)[0]
        maxDecrStat = 100 - minStat
        writeStat(chartName + "_min_" + cfgName, '%.0f' % minStat)
        writeStat(chartName + "_max_decr_" + cfgName, '%.0f' % maxDecrStat)

        # Count the number of entries for which this is lower
        numBelow = colCount(newCol, lambda x:x<100)
        writeStat(chartName + "_num_below_" + cfgName, numBelow)

        # Count the number of entries for which this is higher
        numBelow = colCount(newCol, lambda x:x>100)
        writeStat(chartName + "_num_above_" + cfgName, numBelow)

    tbl = catHorz([benchsCol] + tblCols)

    # Sort the table rows/groups from best to worse
    if sort == 'incr':
        tbl = tbl[0:1] + sorted(tbl[1:], key=lambda r: r[-1])
    else:
        tbl = tbl[0:1] + sorted(tbl[1:], key=lambda r: -r[-1])

    # Add a mean row
    tbl += genColMeans(tbl, meanKind)

    genBarChart(tbl, chartName, **kwargs)

# Basic/simplified wrapper for genRelChart
def genRelChartBasic(
    chartName,
    colName,
    cfgNames,
    cfgSheets,
    relToSheet,
    **kwargs
):

    benchsCol = grabCol(relToSheet, 0)

    cfgCols = [ grabCol(cfgSheets[i], colName) for i in xrange(0, len(cfgNames)) ]

    relToCols = [ grabCol(relToSheet, colName) ] * len(cfgNames)

    return genRelChart(
        chartName,
        benchsCol,
        cfgNames,
        cfgCols,
        relToCols,
        **kwargs
    )

# Write a statistic to a text file for direct inclusion in latex
def writeStat(name, val):

    outFile = open(STAT_DIR + name + ".tex", 'w')
    outFile.write(str(val))
    outFile.close()

##############################################################################

# Read the benchmark result CSV files

time_inline = readCSV(DATA_DIR + "time_inline.csv")
time_maxshapes0 = readCSV(DATA_DIR + "time_maxshapes0.csv")
time_maxshapes2 = readCSV(DATA_DIR + "time_maxshapes2.csv")
time_maxshapes5 = readCSV(DATA_DIR + "time_maxshapes5.csv")
time_maxshapesI = readCSV(DATA_DIR + "time_maxshapes100.csv")

perf_inline = readCSV(DATA_DIR + "perf_inline.csv")
perf_maxshapes0 = readCSV(DATA_DIR + "perf_maxshapes0.csv")
perf_maxshapes2 = readCSV(DATA_DIR + "perf_maxshapes2.csv")
perf_maxshapes5 = readCSV(DATA_DIR + "perf_maxshapes5.csv")
perf_maxshapesI = readCSV(DATA_DIR + "perf_maxshapes100.csv")

stats_inline = readCSV(DATA_DIR + "stats_inline.csv")
stats_maxshapes0 = readCSV(DATA_DIR + "stats_maxshapes0.csv")
stats_maxshapes2 = readCSV(DATA_DIR + "stats_maxshapes2.csv")
stats_maxshapes5 = readCSV(DATA_DIR + "stats_maxshapes5.csv")
stats_maxshapesI = readCSV(DATA_DIR + "stats_maxshapes100.csv")

stats_empty_inline = readCSV(DATA_DIR + "stats_empty_inline.csv")
stats_empty_maxshapes0 = readCSV(DATA_DIR + "stats_empty_maxshapes0.csv")

time_v8_baseline = readCSV(DATA_DIR + "time_v8_baseline.csv")
time_v8_noinline = readCSV(DATA_DIR + "time_v8_noinline.csv")
time_sm_baseline = readCSV(DATA_DIR + "time_sm_baseline.csv")
time_sm_noinline = readCSV(DATA_DIR + "time_sm_noinline.csv")
time_tr_10 = readCSV(DATA_DIR + "time_tr_10.csv")
time_tr_100 = readCSV(DATA_DIR + "time_tr_100.csv")

benchs = grabCol(stats_inline, 0, "benchmark")

# Write the number of benchmarks
writeStat("num_benchs", len(benchs) - 1)

##############################################################################
# Table: number of shape nodes created
##############################################################################

benchs = grabCol(stats_inline, 0, "benchmark")

num_inline = grabCol(stats_inline, "num shapes", "untyped shapes")
num_typed = grabCol(stats_maxshapes0, "num shapes", "typed shapes")

num_empty_inline = grabCol(stats_empty_inline, "num shapes")
num_empty_typed = grabCol(stats_empty_maxshapes0, "num shapes")

# Subtract the number of shapes from the empty configurations
for rowIdx, row in enumerate(num_inline[1:]):
    row[0] = int(row[0]) - int(num_empty_inline[1][0])
for rowIdx, row in enumerate(num_typed[1:]):
    row[0] = int(row[0]) - int(num_empty_typed[1][0])

# Compute the ratio of num_typed / num_inline
ratioCol = [['ratio']]
for rowIdx in xrange(1, len(num_typed)):
    ratio = float(num_typed[rowIdx][0]) / float(num_inline[rowIdx][0])
    ratioCol += [[ratio]]

tbl = catHorz([benchs, num_inline, num_typed, ratioCol])

# Sort the table rows/groups from best to worse
tbl = tbl[0:1] + sorted(tbl[1:], key=lambda r: float(r[-1]))

# Compute the means
tbl += [[
    'mean', 
    '%.1f' % tblMean(num_inline, kind='arith'),
    '%.1f' % tblMean(num_typed, kind='arith'),
    '%.1f' % tblMean(ratioCol, kind='geo')
]]

# Reformat the numbers in the ratio column
for rowIdx in xrange(1, len(ratioCol)):
    tbl[rowIdx][3] = '%.1f' % tbl[rowIdx][3]

genTexTbl(tbl, "numshapes")

writeStat('numshapes_ratio_mean', tbl[-1][3])

##############################################################################
# Table: relative number of property reads to write
##############################################################################

benchs = grabCol(stats_inline, 0, "benchmark")

num_reads = grabCol(stats_inline, "num get prop")
num_writes = grabCol(stats_inline, "num set prop")
rtow = genRelTbl(num_reads, num_writes)

tbl = catHorz([benchs, rtow])

# Sort the table rows/groups from best to worse
tbl = tbl[0:1] + sorted(tbl[1:], key=lambda r: float(r[-1]))

# Add a geo mean row
tbl += genColMeans(tbl)

tbl[0][1] = 'reads / writes'
for rowIdx in xrange(1, len(tbl)):
    tbl[rowIdx][1] = '%.1f' % (tbl[rowIdx][1] / 100)

genTexTbl(tbl, "readstowrites")

# Marc says don't use geo mean
writeStat("readstowrites_mean", tbl[-1][1])

writeStat("readstowrites_min", '%.1f' % (colMin(rtow)[0] / 100))
writeStat("readstowrites_max", '%.0f' % (colMax(rtow)[0] / 100))

##############################################################################
# Bar chart: number of property writes resulting in a shape flip
##############################################################################

global_sets = grabCol(stats_inline, "num set global")
global_flips = grabCol(stats_maxshapes0, "num shape flips global")

all_sets = grabCol(stats_inline, "num set prop")
all_flips = grabCol(stats_maxshapes0, "num shape flips")

other_sets = genDiffTbl(all_sets, global_sets)
other_flips = genDiffTbl(all_flips, global_flips)

genRelChart(
    "numflips",
    grabCol(stats_inline, 0, "benchmark"),
    [
        "global object",
        "other objects",
        "all objects",
    ],
    [
        global_flips,
        other_flips,
        all_flips,
    ],
    [
        global_sets,
        other_sets,
        all_sets,
    ]
)

##############################################################################
# Bar chart: peak memory usage
##############################################################################

benchs = grabCol(perf_inline, 0, "benchmark")

mem_inline = grabCol(perf_inline, "peak mem usage (KB)")
mem_maxshapesI = grabCol(perf_maxshapesI, "peak mem usage (KB)")
mem_rel = genRelTbl(mem_maxshapesI, mem_inline)

writeStat('memusage_incr', '%.1f' % (tblMean(mem_rel) - 100))

for rowIdx, benchRow in enumerate(benchs):
    if benchRow[0] == 'earley-boyer':
        mem_boyer = mem_rel[rowIdx][0]
memusage_decr_boyer = 100 - mem_boyer
assert (memusage_decr_boyer > 0)
writeStat('memusage_decr_boyer', '%.2f' % memusage_decr_boyer)

##############################################################################
# Bar chart: global count of dynamically executed type tests
##############################################################################

genRelChartBasic(
    "testcounts",
    "total type tests",
    ["maxshapes=0", "maxshapes=2", "maxshapes=5", "maxshapes=$\\infty$"],
    [stats_maxshapes0, stats_maxshapes2, stats_maxshapes5, stats_maxshapesI],
    stats_inline,
)

##############################################################################
# Bar chart: absolute count of shape tests
##############################################################################

genRelChartBasic(
    "shapetests",
    "num shape tests",
    ["maxshapes=0", "maxshapes=2", "maxshapes=5", "maxshapes=$\\infty$"],
    [stats_maxshapes0, stats_maxshapes2, stats_maxshapes5, stats_maxshapesI],
    stats_inline,
)

##############################################################################
# Bar chart: tag tests vs set prop
##############################################################################

genRelChart(
    "tagtests",
    grabCol(stats_inline, 0, "benchmark"),
    [
        "property writes",
        "property reads",
    ],
    [
        grabCol(stats_maxshapes0, "num tag tests"),
        grabCol(stats_maxshapes0, "num tag tests")
    ],
    [
        grabCol(stats_maxshapes0, "num set prop"),
        grabCol(stats_maxshapes0, "num get prop")
    ]
)

##############################################################################
# Bar chart: fast vs slow calls
##############################################################################

num_fast = grabCol(stats_maxshapes2, "num call fast")
num_slow = grabCol(stats_maxshapes2, "num call slow")
num_apply = grabCol(stats_maxshapes2, "num call apply")
num_call = genSumTbl(genSumTbl(num_slow, num_fast), num_apply)

genRelChart(
    "callknown",
    grabCol(stats_inline, 0, "benchmark"),
    [
        "fast calls",
    ],
    [
        num_fast,
    ],
    [
        num_call,
    ],
    graphHeight=2.2,
    graphWidth=5.2,
    meanKind='arith'
)

##############################################################################
# Bar chart: code size effect
##############################################################################

genRelChartBasic(
    "codesize",
    "code size (bytes)",
    ["maxshapes=0", "maxshapes=2", "maxshapes=5", "maxshapes=$\\infty$"],
    [perf_maxshapes0, perf_maxshapes2, perf_maxshapes5, perf_maxshapesI],
    perf_inline,
)

##############################################################################
# Bar chart: compilation time
##############################################################################

genRelChartBasic(
    "comptime",
    "comp time (ms)",
    ["maxshapes=0", "maxshapes=2", "maxshapes=5", "maxshapes=$\\infty$"],
    [perf_maxshapes0, perf_maxshapes2, perf_maxshapes5, perf_maxshapesI],
    perf_inline,
)

##############################################################################
# Bar chart: running time effect (excluding compilation time)
##############################################################################

genRelChartBasic(
    "exectime",
    "exec time (ms)",
    ["maxshapes=0", "maxshapes=2", "maxshapes=5", "maxshapes=$\\infty$"],
    [time_maxshapes0, time_maxshapes2, time_maxshapes5, time_maxshapesI],
    time_inline,
)

##############################################################################
# Bar chart: speedup against V8 baseline and without inlining
##############################################################################

genRelChart(
    "againstv8",
    grabCol(time_maxshapes2, 0, "benchmark"),
    [
        "V8 no inlining",
        "V8 baseline",
    ],
    [
        grabCol(time_v8_noinline, "exec time (ms)"),
        grabCol(time_v8_baseline, "exec time (ms)"),
    ],
    [
        grabCol(time_maxshapes2, "exec time (ms)"),
        grabCol(time_maxshapes2, "exec time (ms)"),
    ],
    logScale=True
)

##############################################################################
# Bar chart: speedup against SpiderMonkey baseline and without inlining
##############################################################################

genRelChart(
    "againstsm",
    grabCol(time_maxshapes2, 0, "benchmark"),
    [
        "SM no inlining",
        "SM baseline",
    ],
    [
        grabCol(time_sm_noinline, "exec time (ms)"),
        grabCol(time_sm_baseline, "exec time (ms)"),
    ],
    [
        grabCol(time_maxshapes2, "exec time (ms)"),
        grabCol(time_maxshapes2, "exec time (ms)"),
    ],
    logScale=True
)

##############################################################################
# Bar chart: speedup against Truffle
##############################################################################

genRelChart(
    "againsttr",
    grabCol(time_maxshapes2, 0, "benchmark"),
    [
        "Truffle 100 warmup itrs",
        "Truffle 10 warmup itrs",
    ],
    [
        grabCol(time_tr_100, "exec time (ms)"),
        grabCol(time_tr_10, "exec time (ms)"),
    ],
    [
        grabCol(time_maxshapes2, "exec time (ms)"),
        grabCol(time_maxshapes2, "exec time (ms)"),
    ],
    logScale=True
)



==> scripts/runbenchmarks.sh <==
CUR_DIR=`pwd`
DATA_DIR="${CUR_DIR}/data"

# Ensure that CPU-eating processes are not running
procs=`ps -A | grep "dropbox\|chrome\|pidgin\|xchat"`
if [ "$procs" ]
  then
    echo "ERROR: stop processes:"
    echo "$procs"
    exit
fi

# Remove the old data files, if any
find "${DATA_DIR}" -name "*.csv" -exec rm -f {} \;

./runhiggs.sh
./runv8.sh
./runtm.sh
./runtr.sh
./runmicro.sh



==> scripts/runhiggs.sh <==
HIGGS_DIR="/home/maxime/Dropbox/PhD/Higgs/dev-maxime/source"
HIGGS_OPTS="--maxvers=10000 --noentryspec --noretspec"

CUR_DIR=`pwd`
DATA_DIR="${CUR_DIR}/data"

# Go to the Higgs directory
cd "${HIGGS_DIR}"

echo `pwd`

# Execution time stats, compilation time excluded
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --maxshapes=0 --shape_nofptrspec --shape_notagspec" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_inline.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --maxshapes=0" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_maxshapes0.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --maxshapes=2" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_maxshapes2.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --maxshapes=5" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_maxshapes5.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --maxshapes=100" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_maxshapes100.csv"

# TODO: set num runs to 10 to accurately measure comp time
# Perf (code size, compilation time)
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --perf_stats --maxshapes=0 --shape_nofptrspec --shape_notagspec" --csv_file="${DATA_DIR}/perf_inline.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --perf_stats --maxshapes=0" --csv_file="${DATA_DIR}/perf_maxshapes0.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --perf_stats --maxshapes=2" --csv_file="${DATA_DIR}/perf_maxshapes2.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --perf_stats --maxshapes=5" --csv_file="${DATA_DIR}/perf_maxshapes5.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --perf_stats --maxshapes=100" --csv_file="${DATA_DIR}/perf_maxshapes100.csv"

# Full stats (type test count, stat counters)
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0 --shape_nofptrspec --shape_notagspec" --csv_file="${DATA_DIR}/stats_inline.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0" --csv_file="${DATA_DIR}/stats_maxshapes0.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=2" --csv_file="${DATA_DIR}/stats_maxshapes2.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=5" --csv_file="${DATA_DIR}/stats_maxshapes5.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=100" --csv_file="${DATA_DIR}/stats_maxshapes100.csv"

# Empty benchmark, baseline system
tmplist=`mktemp`
echo "empty,--e ';'" > "$tmplist"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0 --shape_nofptrspec --shape_notagspec" --bench_list="$tmplist" --csv_file="${DATA_DIR}/stats_empty_inline.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0" --bench_list="$tmplist" --csv_file="${DATA_DIR}/stats_empty_maxshapes0.csv"



==> scripts/runsm.sh <==
HIGGS_DIR="/home/maxime/Dropbox/PhD/Higgs/dev-maxime/source"

CUR_DIR=`pwd`
DATA_DIR="${CUR_DIR}/data"

# Go to the Higgs directory
cd "${HIGGS_DIR}"

echo `pwd`

./benchmark.py --vm_cmd="~/Dropbox/Linux/bin/js-c40 --no-ion" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_sm_baseline.csv"

# TODO: disable selective other opts such as SSE4 use?
./benchmark.py --vm_cmd="~/Dropbox/Linux/bin/js-c40 --ion-inlining=off --ion-loop-unrolling=off --ion-licm=off " --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_sm_noinline.csv"



==> scripts/runstats.sh <==
HIGGS_DIR="/home/maxime/Dropbox/PhD/Higgs/dev-maxime/source"
HIGGS_OPTS="--maxvers=10000 --noentryspec --noretspec"

CUR_DIR=`pwd`
DATA_DIR="${CUR_DIR}/data"

# Go to the Higgs directory
cd "${HIGGS_DIR}"

echo `pwd`

# Full stats (type test count, stat counters)
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0 --shape_nofptrspec --shape_notagspec" --csv_file="${DATA_DIR}/stats_inline.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0" --csv_file="${DATA_DIR}/stats_maxshapes0.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=2" --csv_file="${DATA_DIR}/stats_maxshapes2.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=5" --csv_file="${DATA_DIR}/stats_maxshapes5.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=100" --csv_file="${DATA_DIR}/stats_maxshapes100.csv"

# Empty benchmark, baseline system
tmplist=`mktemp`
echo "empty,--e ';'" > "$tmplist"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0 --shape_nofptrspec --shape_notagspec" --bench_list="$tmplist" --csv_file="${DATA_DIR}/stats_empty_inline.csv"
./benchmark.py --vm_cmd="./higgs ${HIGGS_OPTS} --stats --maxshapes=0" --bench_list="$tmplist" --csv_file="${DATA_DIR}/stats_empty_maxshapes0.csv"



==> scripts/runtr.sh <==
HIGGS_DIR="/home/maxime/Dropbox/PhD/Higgs/dev-maxime/source"

CUR_DIR=`pwd`
DATA_DIR="${CUR_DIR}/data"

# Go to the Higgs directory
cd "${HIGGS_DIR}"

echo `pwd`

cd "/home/maxime/Dropbox/PhD/graalvm"
./benchmark.py --vm_cmd="bin/trufflejs" --bench_list="benchmarks/nocomptime10/benchmark-list.csv" --csv_file="${DATA_DIR}/time_tr_10.csv"

cd "/home/maxime/Dropbox/PhD/graalvm"
./benchmark.py --vm_cmd="bin/trufflejs" --bench_list="benchmarks/nocomptime100/benchmark-list.csv" --csv_file="${DATA_DIR}/time_tr_100.csv"



==> scripts/runv8.sh <==
HIGGS_DIR="/home/maxime/Dropbox/PhD/Higgs/dev-maxime/source"

CUR_DIR=`pwd`
DATA_DIR="${CUR_DIR}/data"

# Go to the Higgs directory
cd "${HIGGS_DIR}"

echo `pwd`

./benchmark.py --vm_cmd="~/Dropbox/Linux/bin/d8 --nocrankshaft" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_v8_baseline.csv"

./benchmark.py --vm_cmd="~/Dropbox/Linux/bin/d8 --max_inlined_source_size=0 --max_inlined_nodes=0 --max_inlined_nodes_cumulative=0" --bench_list="benchmarks/nocomptime/benchmark-list.csv" --csv_file="${DATA_DIR}/time_v8_noinline.csv"


